The single-use restriction for register automata and transducers over infinite alphabets

This thesis studies the single-use restriction for register automata and transducers over infinite alphabets. The restriction requires that a read-access to a register should have the side effect of destroying its contents. This constraint results in robust classes of languages and transductions. For automata models, we show that one-way register automata, two-way register automata, and orbit-finite monoids have the same expressive power. For transducer models, we show that single-use Mealy machines and single-use two-way transducers admit versions of the Krohn-Rhodes decomposition theorem. Moreover, single-use Mealy machines are equivalent to an algebraic model called local algebraic semigroup transductions. Additionally, we show that single-use two-way transducers are equivalent to single-use streaming string transducers (SSTs) over infinite alphabets and to regular list functions with atoms. Compared with the previous work arXiv:1907.10504, this thesis offers a coherent narrative on the single-use restriction. We introduce an abstract notion of single-use functions and use them to define all the discussed single-use models. We also introduce and study the algebraic models of local semigroup transduction and local rational semigroup transduction.

==> clean.py <==
import os

def find_pdf_files(directory):
    """Find all PDF files in the given directory."""
    return [f for f in os.listdir(directory) if f.endswith('.pdf')]

def find_tex_files(directory):
    """Find all TEX files in the given directory."""
    return [f for f in os.listdir(directory) if f.endswith('.tex')]

def is_pdf_valid(pdf_filename, tex_files, directory):
    """Check if the PDF filename (without extension) is found in any TEX files."""
    pdf_name_without_ext = pdf_filename[:-4]  # Remove the .pdf extension
    for tex_file in tex_files:
        with open(os.path.join(directory, tex_file), 'r') as file:
            content = file.read()
            if pdf_name_without_ext in content:
                return True
    return False

def main(directory):
    """Main function to find invalid PDF files."""
    pdf_files = find_pdf_files(directory)
    tex_files = find_tex_files(directory)
    
    invalid_pdfs = []
    
    for pdf in pdf_files:
        if not is_pdf_valid(pdf, tex_files, directory):
            invalid_pdfs.append(pdf)
    
    if invalid_pdfs:
        print("Invalid PDF files:")
        for invalid_pdf in invalid_pdfs:
            print(invalid_pdf)
    else:
        print("All PDF files are valid.")

# Set the directory to search
directory = '/Users/ravst/Documents/Doktorat/DoktoratArxiv'

# Run the main function
main(directory)


==> remove_files.sh <==
#!/bin/bash

# Check if the file toremove exists
if [[ ! -f toremove.txt ]]; then
  echo "File 'toremove' not found!"
  exit 1
fi

# Loop through each line in the file
while IFS= read -r file; do
  # Check if the file exists before attempting to remove it
  if [[ -f "$file" ]]; then
    echo "Removing $file"
    rm "$file"
  else
    echo "File $file not found, skipping"
  fi
done < toremove.txt

echo "All files listed in 'toremove' have been processed."

